Andromeda's Parachute: Time Delays and Hubble Constant

The gravitational lens system PS J0147+4630 (Andromeda's Parachute) consists of four quasar images ABCD and a lensing galaxy. We obtained $r$-band light curves of ABCD in the 2017$-$2022 period from monitoring with two 2-m class telescopes. Applying state-of-the-art curve shifting algorithms to these light curves led to measurements of time delays between images, and the three independent delays relative to image D are accurate enough to be used in cosmological studies (uncertainty of about 4%): $\Delta t_{\rm{AD}}$ = $-$170.5 $\pm$ 7.0, $\Delta t_{\rm{BD}}$ = $-$170.4 $\pm$ 6.0, and $\Delta t_{\rm{CD}}$ = $-$177.0 $\pm$ 6.5 d, where image D is trailing all the other images. Our finely sampled light curves and some additional fluxes in the years 2010$-$2013 also demonstrated the presence of significant microlensing variations. From the measured delays relative to image D and typical values of the external convergence, recent lens mass models yielded a Hubble constant that is in clear disagreement with currently accepted values around 70 km s$^{-1}$ Mpc$^{-1}$. We discuss how to account for a standard value of the Hubble constant without invoking the presence of an extraordinary high external convergence.

==> anc/Table2.txt <==
Title: Andromeda's Parachute: Time Delays and Hubble Constant 
Authors: Shalyapin V.N., Goicoechea L.J., Dyrland K., Dahle H. 
Table: New r–band light curves of PS J0147+4630ABCD and the control star S.
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label  Explanations
--------------------------------------------------------------------------------
   1-  8 F8.3   d       JD     Julian Date of Observation, JD-2,450,000.5
  10- 15 F6.3   mag     rmagA  r-band SDSS magnitude of source A
  17- 21 F5.3   mag   e_rmagA  Uncertainty in rmagA
  23- 28 F6.3   mag     rmagB  r-band SDSS magnitude of source B
  30- 34 F5.3   mag   e_rmagB  Uncertainty in rmagB
  36- 41 F6.3   mag     rmagC  r-band SDSS magnitude of source C
  43- 47 F5.3   mag   e_rmagC  Uncertainty in rmagC
  49- 54 F6.3   mag     rmagD  r-band SDSS magnitude of source D
  56- 60 F5.3   mag   e_rmagD  Uncertainty in rmagD
  62- 67 F6.3   mag     rmagS  r-band SDSS magnitude of control star S
  69- 73 F5.3   mag   e_rmagS  Uncertainty in rmagS
  75- 77 A3     ---     Tel    Telescope used; LT or NOT
--------------------------------------------------------------------------------
7970.051 15.945 0.005 16.174 0.007 16.616 0.008 18.188 0.017 15.410 0.005 LT  
7976.081 15.944 0.008 16.189 0.009 16.613 0.012 18.201 0.024 15.412 0.007 LT  
7982.116 15.961 0.006 16.195 0.007 16.628 0.009 18.228 0.018 15.413 0.005 LT  
7985.157 15.948 0.012 16.191 0.012 16.608 0.014 18.221 0.019 15.396 0.017 NOT 
7991.048 15.956 0.006 16.204 0.007 16.630 0.009 18.234 0.018 15.410 0.005 LT  
7996.225 15.951 0.005 16.188 0.006 16.633 0.008 18.236 0.016 15.412 0.005 LT  
7997.168 15.958 0.021 16.207 0.021 16.612 0.024 18.193 0.033 15.425 0.029 NOT 
7998.200 15.948 0.013 16.193 0.013 16.625 0.015 18.207 0.021 15.415 0.018 NOT 
8003.032 15.959 0.006 16.191 0.008 16.614 0.010 18.239 0.020 15.409 0.006 LT  
8007.161 15.959 0.011 16.207 0.011 16.619 0.013 18.239 0.018 15.415 0.016 NOT 
8010.035 15.954 0.005 16.193 0.006 16.618 0.008 18.225 0.016 15.411 0.005 LT  
8013.143 15.962 0.011 16.205 0.011 16.619 0.013 18.223 0.018 15.417 0.016 NOT 
8017.033 15.950 0.006 16.203 0.008 16.625 0.010 18.236 0.020 15.410 0.006 LT  
8018.065 15.954 0.012 16.205 0.012 16.613 0.014 18.222 0.019 15.399 0.016 NOT 
8023.928 15.956 0.005 16.197 0.006 16.636 0.008 18.243 0.017 15.407 0.005 LT  
8024.939 15.953 0.015 16.199 0.015 16.629 0.018 18.233 0.025 15.415 0.021 NOT 
8030.899 15.948 0.006 16.203 0.008 16.621 0.010 18.225 0.020 15.418 0.006 LT  
8038.146 15.962 0.009 16.193 0.011 16.608 0.014 18.218 0.029 15.417 0.009 LT  
8043.936 15.954 0.005 16.202 0.006 16.633 0.008 18.216 0.016 15.417 0.005 LT  
8044.009 15.959 0.012 16.226 0.012 16.645 0.014 18.234 0.020 15.437 0.017 NOT 
8052.131 15.942 0.019 16.212 0.019 16.618 0.023 18.180 0.031 15.399 0.027 NOT 
8055.023 15.939 0.005 16.200 0.006 16.617 0.008 18.223 0.016 15.417 0.005 LT  
8055.948 15.960 0.012 16.218 0.012 16.639 0.015 18.218 0.020 15.457 0.017 NOT 
8057.887 15.951 0.005 16.203 0.007 16.622 0.008 18.251 0.017 15.436 0.005 LT  
8069.873 15.958 0.005 16.214 0.006 16.636 0.008 18.243 0.016 15.413 0.005 LT  
8072.886 15.951 0.005 16.211 0.006 16.626 0.008 18.221 0.016 15.417 0.005 LT  
8074.948 15.944 0.012 16.226 0.012 16.604 0.015 18.217 0.020 15.426 0.017 NOT 
8079.952 15.937 0.006 16.224 0.007 16.621 0.009 18.221 0.019 15.417 0.006 LT  
8092.872 15.951 0.013 16.215 0.013 16.635 0.016 18.235 0.022 15.440 0.019 NOT 
8094.052 15.930 0.014 16.184 0.014 16.600 0.016 18.200 0.022 15.411 0.019 NOT 
8101.843 15.955 0.005 16.228 0.006 16.611 0.008 18.239 0.017 15.412 0.005 LT  
8106.873 15.957 0.005 16.213 0.006 16.630 0.008 18.241 0.016 15.416 0.005 LT  
8108.925 15.954 0.005 16.208 0.006 16.618 0.008 18.235 0.016 15.411 0.005 LT  
8111.870 15.954 0.005 16.217 0.007 16.619 0.008 18.220 0.017 15.416 0.005 LT  
8114.926 15.955 0.005 16.198 0.007 16.618 0.008 18.232 0.017 15.409 0.005 LT  
8130.857 15.965 0.005 16.210 0.006 16.634 0.008 18.231 0.016 15.415 0.005 LT  
8131.833 15.971 0.013 16.223 0.013 16.629 0.015 18.227 0.021 15.408 0.018 NOT 
8132.839 15.973 0.005 16.223 0.006 16.630 0.008 18.236 0.016 15.412 0.005 LT  
8137.865 15.974 0.005 16.221 0.007 16.646 0.008 18.245 0.017 15.414 0.005 LT  
8137.928 15.968 0.013 16.220 0.013 16.627 0.015 18.219 0.021 15.396 0.018 NOT 
8140.845 15.975 0.005 16.231 0.006 16.635 0.008 18.239 0.017 15.414 0.005 LT  
8161.842 15.990 0.020 16.223 0.020 16.639 0.024 18.225 0.033 15.406 0.028 NOT 
8270.200 16.001 0.015 16.246 0.015 16.635 0.018 18.223 0.025 15.410 0.021 NOT 
8274.188 15.999 0.010 16.251 0.010 16.657 0.012 18.225 0.016 15.412 0.014 NOT 
8278.205 16.004 0.014 16.243 0.014 16.639 0.016 18.231 0.022 15.387 0.019 NOT 
8279.203 15.963 0.016 16.215 0.016 16.601 0.018 18.206 0.025 15.427 0.022 NOT 
8296.204 15.968 0.014 16.226 0.014 16.599 0.016 18.255 0.023 15.401 0.019 NOT 
8301.166 15.986 0.007 16.250 0.008 16.607 0.010 18.253 0.021 15.414 0.006 LT  
8303.133 15.993 0.008 16.228 0.010 16.604 0.012 18.234 0.025 15.413 0.007 LT  
8304.186 15.989 0.018 16.240 0.018 16.619 0.021 18.258 0.029 15.401 0.025 NOT 
8305.191 16.003 0.018 16.260 0.018 16.622 0.021 18.262 0.029 15.413 0.025 NOT 
8307.129 15.990 0.006 16.228 0.008 16.605 0.010 18.254 0.020 15.417 0.006 LT  
8307.145 16.010 0.014 16.242 0.014 16.626 0.017 18.267 0.023 15.430 0.020 NOT 
8312.158 15.997 0.015 16.239 0.015 16.625 0.017 18.263 0.024 15.429 0.020 NOT 
8315.114 15.974 0.005 16.208 0.007 16.598 0.008 18.241 0.017 15.418 0.005 LT  
8317.169 15.970 0.013 16.207 0.013 16.583 0.016 18.248 0.021 15.405 0.018 NOT 
8319.092 15.976 0.008 16.212 0.009 16.610 0.012 18.226 0.024 15.425 0.007 LT  
8319.189 15.965 0.015 16.207 0.015 16.585 0.017 18.248 0.024 15.408 0.020 NOT 
8323.161 15.977 0.006 16.206 0.007 16.597 0.009 18.263 0.018 15.413 0.005 LT  
8323.217 15.989 0.014 16.226 0.014 16.617 0.017 18.281 0.023 15.425 0.020 NOT 
8325.198 15.989 0.016 16.227 0.016 16.611 0.019 18.285 0.026 15.400 0.022 NOT 
8327.095 15.985 0.008 16.222 0.010 16.608 0.013 18.226 0.026 15.415 0.008 LT  
8331.056 15.979 0.009 16.217 0.012 16.604 0.015 18.299 0.030 15.408 0.009 LT  
8334.174 15.955 0.013 16.203 0.013 16.578 0.015 18.259 0.021 15.396 0.018 NOT 
8336.142 15.982 0.006 16.224 0.008 16.602 0.009 18.308 0.019 15.412 0.006 LT  
8339.065 15.976 0.006 16.215 0.007 16.618 0.009 18.266 0.019 15.413 0.006 LT  
8340.187 15.981 0.012 16.224 0.012 16.605 0.014 18.292 0.020 15.457 0.017 NOT 
8344.161 15.978 0.006 16.228 0.007 16.608 0.009 18.322 0.019 15.411 0.006 LT  
8349.169 15.996 0.013 16.245 0.013 16.641 0.015 18.310 0.021 15.431 0.018 NOT 
8351.004 15.973 0.007 16.216 0.008 16.594 0.010 18.271 0.021 15.411 0.006 LT  
8354.993 15.977 0.007 16.233 0.008 16.603 0.011 18.296 0.022 15.413 0.006 LT  
8356.127 15.988 0.013 16.236 0.013 16.613 0.015 18.324 0.021 15.398 0.018 NOT 
8358.989 15.964 0.008 16.236 0.010 16.588 0.013 18.268 0.026 15.411 0.008 LT  
8366.216 15.978 0.012 16.234 0.012 16.609 0.014 18.307 0.020 15.427 0.017 NOT 
8369.112 16.008 0.012 16.262 0.012 16.637 0.014 18.330 0.019 15.451 0.016 NOT 
8372.034 15.957 0.006 16.215 0.007 16.599 0.009 18.324 0.018 15.417 0.005 LT  
8373.209 16.000 0.013 16.250 0.013 16.630 0.015 18.349 0.020 15.405 0.017 NOT 
8379.095 15.966 0.006 16.215 0.007 16.593 0.009 18.339 0.018 15.413 0.005 LT  
8379.178 15.949 0.012 16.224 0.012 16.597 0.014 18.318 0.020 15.411 0.017 NOT 
8382.929 15.953 0.006 16.205 0.008 16.567 0.010 18.316 0.020 15.419 0.006 LT  
8384.077 15.948 0.016 16.223 0.016 16.561 0.018 18.331 0.025 15.399 0.022 NOT 
8386.907 15.946 0.010 16.204 0.012 16.559 0.016 18.293 0.032 15.431 0.009 LT  
8391.029 15.945 0.006 16.202 0.007 16.560 0.009 18.323 0.019 15.411 0.006 LT  
8391.129 15.954 0.013 16.221 0.013 16.558 0.015 18.322 0.021 15.407 0.018 NOT 
8395.030 15.950 0.006 16.201 0.007 16.567 0.009 18.310 0.018 15.419 0.005 LT  
8395.110 15.937 0.015 16.190 0.015 16.552 0.018 18.283 0.024 15.417 0.021 NOT 
8396.926 15.929 0.012 16.194 0.012 16.563 0.015 18.291 0.020 15.421 0.017 NOT 
8406.883 15.937 0.006 16.192 0.007 16.545 0.009 18.307 0.019 15.409 0.005 LT  
8408.141 15.966 0.012 16.214 0.012 16.574 0.014 18.329 0.020 15.403 0.017 NOT 
8412.200 15.942 0.006 16.196 0.007 16.542 0.009 18.302 0.018 15.416 0.005 LT  
8415.078 15.941 0.008 16.185 0.010 16.552 0.012 18.259 0.025 15.416 0.007 LT  
8420.948 15.945 0.006 16.188 0.007 16.557 0.009 18.309 0.018 15.410 0.005 LT  
8423.070 15.946 0.005 16.185 0.007 16.573 0.008 18.305 0.017 15.414 0.005 LT  
8426.879 15.949 0.005 16.194 0.007 16.545 0.008 18.309 0.017 15.415 0.005 LT  
8427.006 15.934 0.012 16.197 0.012 16.541 0.014 18.298 0.019 15.422 0.017 NOT 
8429.099 15.964 0.011 16.214 0.011 16.578 0.013 18.344 0.018 15.405 0.016 NOT 
8431.040 15.951 0.006 16.209 0.007 16.558 0.009 18.306 0.018 15.415 0.005 LT  
8442.855 15.947 0.008 16.196 0.009 16.556 0.012 18.323 0.024 15.410 0.007 LT  
8447.843 15.940 0.005 16.194 0.007 16.556 0.009 18.275 0.017 15.410 0.005 LT  
8450.841 15.952 0.006 16.203 0.007 16.564 0.009 18.282 0.018 15.408 0.005 LT  
8452.887 15.952 0.011 16.203 0.011 16.558 0.013 18.277 0.018 15.406 0.016 NOT 
8454.839 15.938 0.006 16.191 0.007 16.555 0.009 18.254 0.018 15.415 0.005 LT  
8454.980 15.929 0.013 16.184 0.013 16.545 0.015 18.253 0.021 15.403 0.018 NOT 
8459.923 15.930 0.007 16.209 0.009 16.563 0.012 18.241 0.024 15.414 0.007 LT  
8462.917 15.952 0.006 16.201 0.008 16.564 0.010 18.247 0.020 15.414 0.006 LT  
8463.864 15.947 0.008 16.201 0.008 16.547 0.009 18.262 0.013 15.424 0.011 NOT 
8466.831 15.955 0.006 16.190 0.008 16.532 0.010 18.288 0.021 15.410 0.006 LT  
8470.827 15.943 0.006 16.191 0.008 16.549 0.010 18.266 0.020 15.438 0.006 LT  
8479.837 15.940 0.005 16.189 0.007 16.540 0.009 18.259 0.017 15.411 0.005 LT  
8480.870 15.933 0.012 16.204 0.012 16.537 0.014 18.247 0.019 15.418 0.016 NOT 
8481.906 15.937 0.011 16.179 0.011 16.531 0.013 18.264 0.018 15.381 0.016 NOT 
8482.813 15.940 0.005 16.194 0.007 16.533 0.009 18.257 0.017 15.413 0.005 LT  
8484.880 15.937 0.013 16.184 0.013 16.528 0.015 18.245 0.020 15.414 0.017 NOT 
8486.808 15.934 0.006 16.183 0.007 16.533 0.009 18.243 0.018 15.416 0.005 LT  
8490.910 15.933 0.006 16.179 0.008 16.538 0.010 18.244 0.020 15.415 0.006 LT  
8495.834 15.929 0.013 16.191 0.013 16.527 0.015 18.250 0.021 15.423 0.018 NOT 
8495.861 15.939 0.006 16.190 0.007 16.534 0.009 18.260 0.018 15.414 0.005 LT  
8497.841 15.932 0.015 16.203 0.015 16.519 0.018 18.242 0.025 15.418 0.021 NOT 
8498.831 15.932 0.006 16.187 0.008 16.522 0.010 18.241 0.020 15.413 0.006 LT  
8502.856 15.928 0.012 16.182 0.012 16.517 0.015 18.246 0.020 15.407 0.017 NOT 
8506.874 15.925 0.012 16.180 0.012 16.505 0.015 18.214 0.020 15.417 0.017 NOT 
8508.876 15.935 0.005 16.190 0.007 16.529 0.009 18.239 0.018 15.417 0.005 LT  
8508.915 15.913 0.012 16.171 0.012 16.499 0.014 18.254 0.019 15.412 0.017 NOT 
8510.822 15.933 0.005 16.185 0.007 16.524 0.009 18.265 0.018 15.410 0.005 LT  
8514.958 15.932 0.006 16.194 0.007 16.523 0.009 18.237 0.019 15.418 0.005 LT  
8518.847 15.935 0.017 16.175 0.017 16.541 0.020 18.234 0.028 15.413 0.024 NOT 
8519.844 15.941 0.006 16.190 0.007 16.523 0.009 18.209 0.018 15.417 0.005 LT  
8520.833 15.935 0.016 16.185 0.016 16.533 0.018 18.263 0.025 15.409 0.022 NOT 
8525.847 15.898 0.013 16.150 0.013 16.482 0.015 18.204 0.020 15.415 0.017 NOT 
8534.833 15.943 0.011 16.198 0.013 16.515 0.017 18.222 0.034 15.419 0.010 LT  
8537.851 15.940 0.014 16.184 0.014 16.535 0.017 18.252 0.023 15.412 0.020 NOT 
8538.835 15.951 0.006 16.200 0.007 16.537 0.009 18.224 0.019 15.416 0.006 LT  
8541.880 15.906 0.016 16.163 0.016 16.492 0.018 18.187 0.025 15.433 0.022 NOT 
8547.857 15.951 0.017 16.203 0.017 16.513 0.020 18.210 0.028 15.411 0.024 NOT 
8556.850 15.937 0.029 16.163 0.029 16.477 0.034 18.198 0.047 15.422 0.041 NOT 
8564.842 15.932 0.016 16.187 0.016 16.506 0.019 18.205 0.026 15.409 0.022 NOT 
8654.188 15.964 0.012 16.228 0.012 16.549 0.014 18.207 0.020 15.426 0.017 NOT 
8667.178 15.965 0.009 16.238 0.009 16.546 0.010 18.216 0.014 15.422 0.012 NOT 
8669.200 15.936 0.011 16.207 0.011 16.507 0.013 18.167 0.018 15.441 0.016 NOT 
8671.220 15.974 0.007 16.253 0.008 16.548 0.011 18.214 0.022 15.418 0.006 LT  
8675.221 15.981 0.006 16.255 0.008 16.555 0.009 18.219 0.019 15.417 0.006 LT  
8678.123 15.972 0.008 16.242 0.010 16.545 0.013 18.175 0.026 15.411 0.008 LT  
8682.184 15.970 0.014 16.253 0.014 16.530 0.016 18.208 0.022 15.415 0.019 NOT 
8685.100 15.978 0.007 16.242 0.009 16.551 0.011 18.205 0.023 15.415 0.007 LT  
8685.154 15.970 0.012 16.240 0.012 16.535 0.014 18.204 0.020 15.433 0.017 NOT 
8689.159 15.963 0.012 16.228 0.012 16.536 0.015 18.206 0.020 15.396 0.017 NOT 
8689.205 15.978 0.007 16.262 0.009 16.535 0.011 18.200 0.022 15.409 0.006 LT  
8693.177 15.985 0.005 16.259 0.007 16.540 0.008 18.219 0.017 15.409 0.005 LT  
8696.225 15.969 0.005 16.251 0.005 16.541 0.006 18.221 0.008 15.413 0.007 NOT 
8697.119 15.971 0.007 16.247 0.009 16.557 0.011 18.199 0.022 15.409 0.007 LT  
8697.227 15.973 0.005 16.256 0.005 16.547 0.006 18.223 0.008 15.421 0.007 NOT 
8698.130 15.963 0.012 16.244 0.012 16.541 0.014 18.216 0.020 15.406 0.017 NOT 
8701.126 15.980 0.006 16.252 0.008 16.577 0.009 18.232 0.019 15.416 0.006 LT  
8705.160 15.988 0.005 16.266 0.007 16.568 0.009 18.216 0.017 15.411 0.005 LT  
8709.191 15.994 0.006 16.267 0.008 16.566 0.010 18.237 0.020 15.414 0.006 LT  
8712.171 15.972 0.015 16.263 0.015 16.540 0.018 18.237 0.025 15.408 0.021 NOT 
8713.034 15.990 0.010 16.267 0.013 16.552 0.016 18.174 0.032 15.419 0.009 LT  
8715.148 15.983 0.014 16.256 0.014 16.563 0.017 18.195 0.023 15.426 0.020 NOT 
8718.135 15.995 0.007 16.274 0.008 16.566 0.011 18.257 0.022 15.412 0.006 LT  
8724.214 15.987 0.009 16.270 0.009 16.575 0.011 18.242 0.015 15.408 0.013 NOT 
8726.160 15.978 0.006 16.258 0.007 16.563 0.009 18.221 0.018 15.421 0.005 LT  
8729.096 15.996 0.005 16.277 0.007 16.581 0.008 18.232 0.017 15.413 0.005 LT  
8730.241 16.013 0.012 16.298 0.012 16.597 0.014 18.258 0.019 15.382 0.016 NOT 
8734.160 15.996 0.006 16.281 0.007 16.576 0.009 18.258 0.019 15.414 0.006 LT  
8737.111 16.015 0.006 16.289 0.008 16.584 0.010 18.253 0.020 15.401 0.006 LT  
8741.009 16.000 0.009 16.291 0.011 16.580 0.013 18.229 0.027 15.419 0.008 LT  
8744.980 16.009 0.007 16.292 0.009 16.577 0.011 18.243 0.022 15.411 0.007 LT  
8759.103 16.005 0.004 16.293 0.006 16.583 0.007 18.255 0.014 15.413 0.004 LT  
8761.049 16.013 0.004 16.305 0.005 16.586 0.007 18.266 0.013 15.420 0.004 LT  
8764.979 16.011 0.005 16.295 0.006 16.583 0.007 18.253 0.015 15.417 0.004 LT  
8770.968 16.006 0.007 16.267 0.009 16.598 0.012 18.240 0.024 15.413 0.007 LT  
8779.025 16.007 0.004 16.289 0.006 16.574 0.007 18.276 0.014 15.414 0.004 LT  
8785.020 16.015 0.004 16.295 0.006 16.572 0.007 18.248 0.014 15.418 0.004 LT  
8804.967 15.995 0.005 16.274 0.006 16.547 0.007 18.276 0.015 15.417 0.004 LT  
8809.980 16.003 0.004 16.280 0.005 16.538 0.007 18.263 0.014 15.409 0.004 LT  
8812.955 16.014 0.007 16.294 0.008 16.556 0.011 18.309 0.021 15.409 0.006 LT  
8817.877 16.009 0.004 16.292 0.005 16.536 0.007 18.278 0.014 15.406 0.004 LT  
8820.902 16.001 0.004 16.284 0.006 16.525 0.007 18.280 0.014 15.417 0.004 LT  
8830.858 15.999 0.005 16.278 0.007 16.540 0.008 18.267 0.017 15.413 0.005 LT  
8845.926 15.971 0.009 16.253 0.009 16.493 0.010 18.264 0.014 15.409 0.012 NOT 
8862.821 15.986 0.005 16.267 0.006 16.509 0.008 18.305 0.016 15.416 0.005 LT  
8877.824 15.984 0.006 16.263 0.007 16.506 0.009 18.313 0.018 15.413 0.005 LT  
8896.835 15.997 0.005 16.262 0.006 16.532 0.008 18.329 0.015 15.408 0.005 LT  
9054.214 16.038 0.005 16.308 0.007 16.559 0.009 18.295 0.017 15.408 0.005 LT  
9059.219 16.034 0.005 16.313 0.006 16.552 0.008 18.309 0.015 15.409 0.005 LT  
9066.155 16.042 0.006 16.313 0.007 16.570 0.009 18.330 0.018 15.414 0.005 LT  
9070.122 16.040 0.005 16.316 0.007 16.560 0.009 18.316 0.017 15.413 0.005 LT  
9075.219 16.038 0.005 16.318 0.006 16.556 0.008 18.303 0.016 15.413 0.005 LT  
9078.228 16.040 0.005 16.314 0.006 16.556 0.008 18.330 0.016 15.414 0.005 LT  
9092.240 16.038 0.005 16.319 0.006 16.553 0.008 18.346 0.016 15.411 0.005 LT  
9093.978 16.030 0.007 16.300 0.009 16.515 0.011 18.319 0.022 15.418 0.006 LT  
9098.030 16.034 0.007 16.302 0.008 16.532 0.010 18.288 0.021 15.420 0.006 LT  
9102.166 16.026 0.007 16.300 0.009 16.535 0.011 18.325 0.022 15.419 0.007 LT  
9110.127 16.022 0.005 16.309 0.007 16.524 0.008 18.351 0.017 15.424 0.005 LT  
9114.007 16.023 0.010 16.306 0.013 16.532 0.016 18.374 0.032 15.423 0.010 LT  
9119.253 16.026 0.005 16.303 0.007 16.526 0.008 18.368 0.017 15.412 0.005 LT  
9122.008 16.022 0.006 16.298 0.007 16.518 0.009 18.327 0.019 15.416 0.006 LT  
9126.116 16.020 0.007 16.284 0.009 16.527 0.011 18.381 0.022 15.414 0.006 LT  
9130.076 16.009 0.006 16.295 0.008 16.517 0.010 18.372 0.020 15.423 0.006 LT  
9134.062 16.013 0.006 16.284 0.007 16.513 0.009 18.350 0.018 15.413 0.005 LT  
9138.259 16.006 0.005 16.284 0.007 16.494 0.009 18.361 0.017 15.411 0.005 LT  
9148.949 16.001 0.007 16.276 0.008 16.490 0.011 18.351 0.022 15.405 0.006 LT  
9151.049 16.005 0.007 16.265 0.008 16.499 0.010 18.366 0.021 15.414 0.006 LT  
9172.905 15.996 0.006 16.271 0.007 16.478 0.009 18.315 0.019 15.406 0.006 LT  
9187.082 15.976 0.006 16.255 0.008 16.468 0.010 18.353 0.020 15.413 0.006 LT  
9211.927 15.989 0.007 16.255 0.009 16.476 0.011 18.380 0.022 15.418 0.007 LT  
9246.827 15.973 0.006 16.256 0.008 16.479 0.010 18.382 0.020 15.409 0.006 LT  
9396.173 15.962 0.006 16.216 0.008 16.457 0.010 18.253 0.021 15.420 0.006 LT  
9398.217 15.964 0.008 16.194 0.010 16.487 0.012 18.245 0.025 15.423 0.007 LT  
9414.222 15.967 0.007 16.235 0.009 16.471 0.011 18.243 0.022 15.409 0.007 LT  
9418.223 15.975 0.007 16.236 0.008 16.454 0.010 18.266 0.021 15.408 0.006 LT  
9422.096 15.977 0.009 16.232 0.011 16.469 0.014 18.224 0.028 15.434 0.008 LT  
9426.102 15.966 0.009 16.218 0.012 16.471 0.015 18.229 0.030 15.415 0.009 LT  
9428.137 15.969 0.006 16.226 0.008 16.478 0.009 18.264 0.019 15.419 0.006 LT  
9432.189 15.993 0.006 16.238 0.007 16.497 0.009 18.281 0.018 15.405 0.005 LT  
9434.189 15.989 0.006 16.231 0.007 16.490 0.009 18.261 0.019 15.404 0.006 LT  
9436.170 15.984 0.006 16.255 0.007 16.500 0.009 18.277 0.018 15.405 0.005 LT  
9438.170 15.982 0.006 16.237 0.008 16.492 0.010 18.252 0.020 15.414 0.006 LT  
9440.190 16.013 0.010 16.264 0.012 16.522 0.015 18.296 0.030 15.415 0.009 LT  
9442.126 15.999 0.007 16.269 0.008 16.511 0.010 18.279 0.021 15.412 0.006 LT  
9446.025 15.992 0.010 16.246 0.012 16.505 0.015 18.253 0.031 15.424 0.009 LT  
9448.019 15.987 0.009 16.243 0.011 16.509 0.014 18.245 0.028 15.411 0.008 LT  
9450.016 15.988 0.008 16.258 0.010 16.497 0.012 18.228 0.025 15.423 0.007 LT  
9452.011 16.001 0.009 16.271 0.011 16.526 0.014 18.234 0.028 15.416 0.008 LT  
9456.217 16.007 0.006 16.268 0.008 16.517 0.010 18.262 0.019 15.419 0.006 LT  
9458.194 16.005 0.006 16.273 0.007 16.528 0.009 18.250 0.018 15.421 0.005 LT  
9460.056 16.008 0.006 16.276 0.007 16.520 0.009 18.267 0.019 15.414 0.006 LT  
9465.970 16.003 0.008 16.274 0.010 16.518 0.013 18.211 0.025 15.415 0.007 LT  
9467.964 16.016 0.007 16.282 0.009 16.535 0.011 18.224 0.023 15.419 0.007 LT  
9480.199 16.019 0.009 16.291 0.011 16.536 0.014 18.243 0.029 15.414 0.009 LT  
9486.070 16.028 0.006 16.298 0.007 16.541 0.009 18.258 0.019 15.415 0.006 LT  
9490.154 16.026 0.006 16.301 0.008 16.542 0.010 18.274 0.021 15.414 0.006 LT  
9491.942 16.014 0.006 16.282 0.008 16.533 0.010 18.238 0.020 15.421 0.006 LT  
9496.057 16.026 0.006 16.304 0.008 16.533 0.010 18.264 0.020 15.413 0.006 LT  
9498.114 16.022 0.006 16.305 0.007 16.525 0.009 18.258 0.019 15.418 0.006 LT  
9516.186 16.017 0.008 16.304 0.009 16.531 0.012 18.255 0.024 15.408 0.007 LT  
9559.926 16.034 0.006 16.317 0.008 16.554 0.010 18.240 0.020 15.414 0.006 LT  
9565.831 16.032 0.008 16.318 0.010 16.568 0.013 18.258 0.027 15.405 0.008 LT  
9571.932 16.043 0.006 16.323 0.007 16.547 0.009 18.238 0.019 15.412 0.006 LT  
9575.899 16.043 0.006 16.317 0.007 16.561 0.009 18.238 0.019 15.415 0.006 LT  
9579.910 16.042 0.006 16.322 0.008 16.570 0.010 18.264 0.019 15.410 0.006 LT  
9581.830 16.051 0.006 16.325 0.007 16.564 0.009 18.245 0.018 15.410 0.005 LT  
9583.820 16.056 0.006 16.321 0.008 16.567 0.010 18.265 0.020 15.416 0.006 LT  
9591.894 16.051 0.007 16.318 0.009 16.569 0.012 18.279 0.024 15.408 0.007 LT  
9763.137 16.003 0.006 16.266 0.007 16.514 0.009 18.332 0.019 15.416 0.005 LT  
9766.204 16.003 0.006 16.272 0.007 16.502 0.009 18.358 0.018 15.414 0.005 LT  
9772.132 16.007 0.008 16.269 0.009 16.503 0.012 18.365 0.024 15.426 0.007 LT  
9778.108 16.011 0.007 16.273 0.009 16.483 0.011 18.343 0.022 15.411 0.007 LT  
9781.089 15.992 0.010 16.280 0.013 16.461 0.016 18.334 0.033 15.419 0.010 LT  
9784.107 16.004 0.007 16.265 0.008 16.499 0.011 18.345 0.022 15.414 0.006 LT  
9796.053 16.018 0.007 16.283 0.008 16.500 0.010 18.317 0.021 15.410 0.006 LT  
9802.136 16.005 0.007 16.269 0.009 16.517 0.011 18.374 0.022 15.411 0.007 LT  
9805.023 16.001 0.012 16.273 0.014 16.491 0.018 18.336 0.037 15.421 0.011 LT  
9808.015 16.007 0.008 16.269 0.010 16.507 0.012 18.361 0.025 15.409 0.007 LT  
9811.008 16.005 0.009 16.258 0.011 16.493 0.013 18.363 0.027 15.414 0.008 LT  
9814.017 16.002 0.008 16.284 0.010 16.499 0.012 18.295 0.025 15.413 0.007 LT  
9817.147 16.007 0.006 16.269 0.007 16.502 0.009 18.374 0.019 15.405 0.006 LT  
9819.992 16.004 0.007 16.262 0.008 16.491 0.010 18.325 0.021 15.416 0.006 LT  
9825.992 15.999 0.007 16.268 0.008 16.503 0.010 18.345 0.021 15.421 0.006 LT  
9828.995 16.007 0.007 16.262 0.008 16.502 0.011 18.338 0.022 15.431 0.006 LT  
9831.952 16.002 0.009 16.255 0.011 16.511 0.014 18.269 0.029 15.412 0.008 LT  
9841.222 16.012 0.008 16.273 0.010 16.514 0.013 18.342 0.026 15.424 0.008 LT  
9856.094 16.008 0.006 16.270 0.007 16.506 0.009 18.336 0.019 15.408 0.006 LT  
9861.907 16.011 0.012 16.251 0.015 16.498 0.019 18.386 0.039 15.418 0.012 LT  
9868.087 16.004 0.007 16.272 0.008 16.495 0.011 18.309 0.022 15.413 0.006 LT  
9873.954 15.998 0.014 16.257 0.018 16.493 0.023 18.303 0.046 15.407 0.014 LT  
9882.873 15.986 0.006 16.257 0.008 16.502 0.010 18.313 0.021 15.423 0.006 LT  

